GRAvitational COSmology (GRACOS) code release announcement, for version 1.0.1a9

This is to announce a recent release of version 1.0.1a9 of parallel load balanced adaptive P3M cosmological N-body code named GRACOS. The code has been under development over years and is available for the download at http://www.gracos.org. GRACOS features: embedded script environment, cosmological initial conditions generator including non-gaussian initial conditions, particle data imager, mass density power spectrum estimator, particle position and velocity integrator with a choice between KDK and DKD integration schemes with Plummer force softening, file input and output with four supported serial and one dynamic distributed data format, standard installation procedure, and version specific documentation. GRACOS is released under the GNU General Public License (GPL). High efficiency is achieved with a number of implemented techniques such as timer-based load balancing using Hilbert space filling curve, adaptive P3M method for short range force computation, run-level compression in interprocessor communication, dynamic allocation for irregular domains and various sorting algorithms.

==> gracos/gracos-examples/hello.sh.c <==
#!/bin/bash
# File: gracos-examples/hello.sh

# GRACOS Session
TmpFile=`mktemp tmp.XXXXXX`
cat <<EOF >  $TmpFile
puts "Hello"
foreach i @{ 1 2 3 4 @} @{
   puts \$i
@}
EOF

mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/interface/bitvars.sh.c <==
#!/bin/bash
# File: gracos-examples/interface/bitvars.sh

# GRACOS Session
TmpFile=`mktemp  ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# DISPLAY all bitwise variables
bitvar -vars

# tverb is a bitwise variable controlling the
# gracos technical verbosity modes.

# DISPLAY variable tverb
varputs tverb

# Store its current value
set storedvalue [varputs tverb]

# DISPLAY its value as a string of '0's and '1's
eval [bitvar -bits tverb]

# DISPLAY the its complete list of modes
eval [bitvar -toks tverb]

# We allow unconventional order of the first two flags
eval [bitvar tverb -toks]

# DISPLAY its token representation
eval [bitvar -see tverb]

# TURN ON the allocation (alc) and MPI use (mpi) modes
eval [bitvar -add tverb @{alc | mpi@}]

# TURN OFF both allocation and MPI use verbosities
eval [bitvar -del tverb @{alc | mpi@}]

# Set verbosity to allocation (alc) and MPI use (mpi) only
eval [bitvar -set tverb @{alc@}]

# Revert to the previously stored value
varset tverb \$storedvalue

puts "bye!"

EOF
mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/interface/fio.sh.c <==
#/bin/bash
# File: gracos-examples/interface/fio.sh

# Terminate shell session on any errors
set -e

# Specify the input datafile
InputFile=`gracos-config info pkgdatadir`
InputFile=$@{InputFile@}/ParticleData/p3m-0.8_`uname -m`.dat


# Running gracos on 8 processes
TmpFile=`mktemp  ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# Load data from a p3m.dat file, assign equal masses to all 
# the loaded particles. 
dataman -mode=load -fmtid=p3mdat \
 -masseq \
 -path=$InputFile

# Compute acceleration to find cell workloads
accel

# Save data in three files with possibility to restart 
# on four or more processes.
dataman -mode=save -fmtid=udf \
 -spec=nshr:4,nfio:3 \
 -path=a.udf-

EOF
mpirun -np 8 gracos  -i $TmpFile


# Restarting gracos on the smaller number (4) of processes
cat > $TmpFile <<EOF

# Read the output of the previous run
dataman -mode=load \
 -fmtid=udf \
 -masseq \
 -path=a.udf-

# Save into four files of equal size
dataman -mode=save -fmtid=udf \
 -spec=eq \
 -path=b.udf-

# Save particle data into one file in the most simple binary 
# format possible: the sequence of binary numbers representing the 
# particle positions (x,y,z), velovities (vx,vy,vz), the mass (m)
# and the particle id (id) for each particle in the simulation volume.
dataman -mode=save -fmtid=binpart \
 -spec=x,y,z,vx,vy,vz,m,id \
 -path=t1.bin

#
# Save particle data similarly to the above case, now using 
# other choice for units of coordinates and velocities;
# and the produced sequence of particles in the file is now 
# sorted with particle ids.
#
dataman -mode=save -fmtid=binpart \
 -spec=xs,ys,zs,vxs,vys,vzs,id \
 -sort \
 -path=t2.bin

# Again, a similar procedure
dataman -mode=save -fmtid=binpart \
 -spec=x,y,z,vx,vy,vz \
 -path=t3.bin

EOF
mpirun -np 4 gracos -i $TmpFile



# Restart gracos on a larger number (10) of processes 
# and read the output produced by the previous run.
cat > $TmpFile <<EOF

# Set the necessary missing parameters
varset epsilon 0.1
varset nx 32
varset ny 32
varset nz 32
varset dx 1.0
varset h0 50
varset a 0.8
varset omegam 1.0

# Load particle data from the file written in the above
# gracos session.
dataman -mode=load -fmtid=binpart \
 -spec=x,y,z,vx,vy,vz -masseq \
 -path=t3.bin

# Save particles
dataman -fmtid=binpart -suf=.bin \
 -spec=xs,ys,zs,vxs,vys,vzs,ms \
 -mode=save  -path=a-0 


vars

EOF
mpirun -np 10 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/interface/vars.sh.c <==
#!/bin/bash
# File: gracos-examples/interface/vars.sh

# GRACOS Session
TmpFile=`mktemp  ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# Display the list of the currently set application variables
vars 

# Display the list of all application variables
# (notice that variable nstep is currently unset)
vars -a


# Set an application variable nstep to value 2
varset nstep 2

# Check to see that the status of the variable is indeed changed
vars 

# Display the value of the application variable now
varputs nstep


# Define a new Tcl variable with the same name (nstep)
# and set its value to 100
set nstep 100

# Show the value of Tcl variable nstep (the Tcl variable 
# dereferencing character is used)
puts \$nstep

# The application variable with this name has kept its original value
varputs nstep

# Application variables are entirely separate from the usual Tcl variables
# even if they are assigned identical  names

EOF
mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/problems/admin-image.tcl.c <==

# File: gracos-examples/problems/admin-image.tcl

if @{ $admin_label eq "integ" @} @{
    # Make the images as soon as the 'integ' checkpoint 
    # is reached
    # This file is deleted because 'admin_keep' is unset.
    image -set-defaults
@} else @{
    # Keep this file in case of other checkpoints
    set admin_keep 1
@}



==> gracos/gracos-examples/problems/imaging-admin.py.c <==
# Runtime administration file for imaging.sh
# File: gracos-examples/problems/imaging-admin.py

if admin_label == "image":
    admin_out = "varset img_rbr %E" % readonly_cmlup


==> gracos/gracos-examples/problems/imaging.sh.c <==
#!/bin/bash
# File: gracos-examples/problems/imaging.sh

# Specify input datafile
pkgdatadir=`gracos-config info pkgdatadir`
InputFile=$pkgdatadir/ParticleData/p3m-0.8_`uname -m`.dat

# GRACOS Session
TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# Load particles from a sample datafile
dataman -mode=load -fmtid=p3mdat -masseq  -path=$InputFile

# Set image parameters "reasonably", do not actually write the image
image --set-defaults -no-image

# Produce four images with various choices on image parameters:
# Image 1: the default parameters, set by "image --set-defaults"
image -path=im1.gif

# Image 2: change the projection dimension (project along the Y-axis)
#          change to another colormap
varset img_cmap 4
varset img_dim 2
image -path=im2.gif

# Image 3: Recenter the frame to the halo at the upper right edge
#          zoom in, sharpen the resolution scale by the factor of two,
#          increase the upper brightness limit range by a factor of two.
varset img_cmap 0
varset img_cx [expr [varputs img_cx]+0.5*[varputs img_bx]]
varset img_cz [expr [varputs img_cz]-0.2*[varputs img_bz]]
varset img_bx [expr 0.3*[varputs img_bx]]
varset img_bz [expr 0.3*[varputs img_bz]]
varset img_rsmoo [expr 0.5*[varputs img_rsmoo]]
image -path=im3.gif

# Image 4: Invoke Runtime Administration
varset admin_path imaging-admin.py
image -path=im4.gif
varunset admin_path

EOF

mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/problems/lingers.sh.c <==
#!/bin/bash
# File: gracos-examples/problems/lingers.sh

# Define cosmlogical parameters: H0,Om,Ob,Ov,Oc,ns,sig8,taulss
. `gracos-config info pkgdatadir`/CosmoParams/WMAP3

# Run lingers from the included grafic1 package to generate transfer 
# function and store it in 'linger.dat' file.
tcmb=2.726; yhe=0.24
kmin=1.E-5; kmax=10.; nk=121
zend=0.; case=1
TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF
$Ob $Oc $Ov 0
$H0 $tcmb $yhe 0
$kmin $kmax $nk $zend
$case
EOF
cat $TmpFile | lingers 

# Set the simulation Parameters for GRACOS
# Random number seed 
seed=123456789
# Number of particles and PM-grid points per one side
Ngrid=32
# Simulation boxsize, comoving Megaparsec
Lbox=200.
# Grid spacing
dx=$(echo "$Lbox/$Ngrid" | bc -l)

# Integration timesteping parameter
etat=0.05
# Plummer force softening length (in units of dx)
epsilon=0.1

# GRACOS Session
cat > $TmpFile <<EOF

varset epsilon $epsilon
varset dx $dx
varset nx $Ngrid
varset ny $Ngrid
varset nz $Ngrid

# Generate Initial Conditions with grafic
grafic -icase=1 \
 -offvelc=1 \
 -sigstart=0.2  -ns=$ns -lingerdat=linger.dat \
 -pnorm=-$sig8 -seed=$seed \
 -power-plot=$kmin:$kmax \
 $grafic_flags_extras

# Measure the power spectrum; display with pmpower MATLAB command.
pmpower

# Make an image
image --set-defaults -path=ini.gif

# Optionally pass extra commands from users SHELL environment
$gracos_extra_commands

# Integration parameter
varset etat $etat

# Saving data using the Unified Data Format
dataman  -mode=save -fmtid=udf -path=ini.udf-

# Start the N-body simulation
# The -aouts argument is a comma-separated list of output specifiers
integ -aouts=1.:n

# Make an image
image --set-defaults -path=fin.gif

# Again, saving data using the Unified Data Format
dataman -mode=save -fmtid=udf -path=fin.udf-
EOF
mpirun -np 8 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/problems/pktable.sh.c <==
#!/bin/bash
# File: gracos-examples/problems/pktable.sh

# Define cosmlogical parameters: H0,Om,Ob,Ov,Oc,ns,sig8,taulss
. `gracos-config info pkgdatadir`/CosmoParams/WMAP3

# Produce the transfer function table using 
# the Eisenstein and Hu fitting formula
table=table.dat
gracos-ehu \
 --hubble=`echo "$H0/100." | bc -l` \
 --krange=1.E-5:300:100. \
 --omega_baryon=$Ob \
 --omega_lambda=$Ov \
 --omega_matter=$Om \
 --redshift=0 \
 > $table
# Extend the wavevector range covered by the table manually
# with one k_low, T(k_low) pair, borrowing the value of the transfer
# function from the first entry of the already existing table
# (since T=const at low k).
table_ext=table-ext.dat
awk 'NR == 1 @{print 1.0E-50, $2@}' $table > $table_ext
cat $table >> $table_ext


# Set simulation Parameters for GRACOS
# Random number seed 
seed=123456789
# Number of particles and PM-grid points per one side
Ngrid=32
# Simulation boxsize, comoving Megaparsec
Lbox=200.
# Grid spacing
dx=$(echo "$Lbox/$Ngrid" | bc -l)

# Integration timestep parameter
etat=0.05
# Plummer force softening length (in units of dx)
epsilon=0.1

# GRACOS Session
TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

varset epsilon $epsilon 

varset nx $Ngrid
varset ny $Ngrid
varset nz $Ngrid
varset omegam $Om 
varset omegav $Ov 
varset h0 $H0
varset dx $dx
 
grafic -icase=0 \
 -table=path:$table_ext,choice:transfer_function \
 -offvelc=1 -ns=$ns \
 -sigstart=0.2  \
 -pnorm=-$sig8 -seed=$seed \
 -power-plot=1E-5:10

# Measure the power spectrum from the box.
pmpower -nbins=100

# Make an image
image --set-defaults -path=ini.gif

# Integration parameter
varset etat $etat

# Measure the initial conditions power spectrum
pmpower -path=pmpower-ini.dat

# Optionally pass extra commands from users SHELL environment
$gracos_extra_commands

# Saving data using the Unified Data Format
dataman  -mode=save -fmtid=udf -path=ini.udf-

# Start the N-body simulation
# The -aouts argument is a comma-separated list of output specifiers
integ -aouts=1.:n

# Make an image
image --set-defaults -path=fin.gif

# Measure the evolved state power spectrum
pmpower -path=pmpower-fin.dat

# Again, saving data using the Unified Data Format
dataman -mode=save -fmtid=udf -path=fin.udf-
EOF
mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/problems/sbarb.sh.c <==
#!/bin/bash
# File: gracos-examples/problems/sbarb.sh

# Make bash session halt on any errors
set -e
TmpFile=`mktemp tmp.XXXXXXXX`

# Files downloaded from the Santa Barbara Cluster Project webpage
SB_header=input_sb
SB_particles=particles_ic_sb128
if [ ! -f $SB_header ] || [ ! -f $SB_particles ]; then
    echo "Missing one or both files: \"$SB_header\", \"$SB_particles\""
    exit 2
fi
# Extract more simulation parameters from the header datafile.
# This defines: Lb, Om, Ov, h0
sed 's/ //g' input_sb > $TmpFile
. $TmpFile


z=63.;
Ngrid=128;
astart=$(echo "1./(1.+$z)" | bc -l)


dx=$(echo "$Lb/$Ngrid" | bc -l)


# GRACOS Session
cat > $TmpFile <<EOF

# Set the necessary parameters
varset nx $Ngrid
varset ny $Ngrid
varset nz $Ngrid
varset dx $dx
varset h0 $H0
varset a $astart
varset omegam $Omega_m

# Specify the Plummer softening distance and
# Load the Santa Barbara Cluster Project datafiles into GRACOS.
varset epsilon 0.1
dataman -mode=load \
  -fmtid=binpart \
  -spec=x,vxc,y,vyc,z,vzc,m,id \
  -path=$SB_particles


# Measure the power spectrum of density perturbations;
# display power spectrum with the "pmpower" MATLAB command.
pmpower

# Produce the images of the simulation box: 

# First, Set the image parameters "reasonably", without producing 
#        the actual image yet
image --set-defaults -no-image

# Second, Set a few selected image parameters to more preferred values
varset img_rbl 0.95
varset img_rbr 1.4
# Make four image snapshots in slabs, along the line of sight
varset img_slabs 4
varset img_pixw 500
# Increase the default img_rsmoo by a factor of 1.5
varset img_rsmoo [expr 1.5*[varputs img_rsmoo]]

# Finally, produce the actual images
image -path=sbarb.gif

EOF
mpirun -np 8 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/problems/scalefree.sh.c <==
#!/bin/bash
# File: gracos-examples/problems/scalefree.sh

# Define cosmlogical parameters: H0,Om,Ob,Ov,Oc,ns,sig8,taulss
. `gracos-config info pkgdatadir`/CosmoParams/WMAP3

# Set simulation Parameters for GRACOS
# Random number seed 
seed=123456789
# Number of particles and PM-grid points per one side
Ngrid=32
# Simulation boxsize, comoving Megaparsec
Lbox=200.
# Grid spacing
dx=$(echo "$Lbox/$Ngrid" | bc -l)

# Integration timestep parameter
etat=0.05
# Plummer force softening length (in units of dx)
epsilon=0.1

# GRACOS Session
TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

varset epsilon $epsilon

varset nx $Ngrid
varset ny $Ngrid
varset nz $Ngrid
varset omegam $Om 
varset omegav $Ov 
varset h0 $H0
varset dx $dx

grafic -icase=3 \
 -seed=$seed \
 -offvelc=1 \
 -sigstart=0.2 -ns=$ns -pnorm=-$sig8 \
 -power-plot=1.E-5:10 \
 $grafic_flags_extras


# Make an image
image --set-defaults -path=ini.gif

# Integration parameter
varset etat $etat

# Saving data using the Unified Data Format
dataman  -mode=save -fmtid=udf -path=ini.udf-

# Start the N-body simulation
# The -aouts argument is a comma-separated list of output specifiers
integ -aouts=1.:n

# Make an image
image --set-defaults -path=fin.gif

# Again, saving data using the Unified Data Format
dataman -mode=save -fmtid=udf -path=fin.udf-
EOF
mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/problems/sched.sh.c <==
#!/bin/bash
# File: gracos-examples/problems/sched.sh

input_file=`gracos-config info pkgdatadir`/ParticleData/p3m-0.8_`uname -m`.dat

# Setup scheduled administration in 5 seconds from now
sched_sec=5
echo `date +%s`+$sched_sec | bc > sched.txt

# GRACOS Session
TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# Load particle data from the input file
dataman -mode=load -fmtid=p3mdat -masseq -path=$input_file

# Specify restart output
varset out_restart "dataman @@MODE@@ -fmtid=udf -spec=nfio:1 -path=out-@@LABEL@@.udf-"

# Define scheduled administration command: 
# "checkpoint using the restart output and exit"
varset cmd_sched "checkpoint --labels=r; end"

# Run integration with the target expansion factor '1' for restart
# output.  Note: due to scheduled administration it will be interrupted
# in 5 seconds rather than actually finishing at this expansion factor.
integ -aouts=1.:r
EOF
mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/tests/powersp/glass/generate-admin.py.c <==
#!/usr/bin/python
# File: gracos-examples/tests/powersp/glass/generate-admin.py

# Runtime administration file to measure the power spectrum
# at the specified timesteps and on any explicit administration call.

# First, restrict the administration to the specified checkpoints

if admin_label == 'integ_pre' or admin_label == 'integ' or admin_label == 'admin':

    # The condition to measure the power spectrum:
    # Specify the timesteps at which to measure the power spectrum
    # 1. Measure the power spectrum at the specified timesteps
    # 2. Measure the power spectrum each 'admin' administration checkpoint
    # independently  of the timestep

    specific_nsteps = [0, 22, 62, 116, 149, 194]
    tag = None
    # Check to see if the current administration checkpoint is labeled 'admin'
    if admin_label == 'admin':
        tag = "fin"
    # Check to see if the current timestep is one of the specified in the list
    elif nstep in specific_nsteps:
        tag = "%d" % nstep

    # Conditionally measure the power spectrum. The admin_out variable,
    # when set in this script, yields the GRACOS script to execute.
    if tag:
        admin_out = [
            '# ::::::: Instance of Runtime Administration at timestep %d"' % nstep
            , 'pmpower --path=glass-%s.dat' % ( tag )
            , '# :::::: Runtime administration finished'
            ]


==> gracos/gracos-examples/tests/powersp/glass/generate.sh.c <==
#!/bin/bash
# File: gracos-examples/tests/powersp/glass/generate.sh

TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# Set simulation parameters
varset nz 32
varset ny 32
varset nx 32
varset omegam 1.0
varset omegav 0.0
varset dx 1.
varset a 0.00001
varset epsilon 0.1
varset etat 0.05

# Request a repeated runtime administration 
# to measure power spectrum on the fly.
varset admin_path generate-admin.py

# Generate glass particle distribution by expanding the 
# uniform poisson initial particle distribution with inverse gravity
# for the 1.E15 expansion factors.
glass -seed=123456789 -nexp=1.E15

# Invoke an additional instance of runtime administration explicitly
admin

# Save the data into one file in the xs,ys,zs binary format
dataman -mode=save -fmtid=binpart -spec=xs,ys,zs -path=glass.bin
EOF
mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


==> gracos/gracos-examples/tests/powersp/poisson.sh.c <==
#!/bin/bash
# File: gracos-examples/tests/powersp/poisson.sh

Ngrid=128

# GRACOS Session
TmpFile=`mktemp ./tmp.XXXXXXXX`
cat > $TmpFile <<EOF

# Gridsize and particle number
varset nz $Ngrid
varset ny $Ngrid
varset nx $Ngrid

# Needed for domain decomposition 
varset epsilon 0.1

varset dx 1.0

# Generate Poisson particle distribution
poisson -seed=123456789 

# Measure the power spectrum. Use pmpower MATLAB command to visualize.
pmpower

dataman -mode=save -fmtid=binpart -spec=xs,ys,zs -path=poisson.bin

EOF

mpirun -np 4 gracos -i $TmpFile
rm $TmpFile


